Charge quantisation, monopoles and emergent symmetry in the Standard Model and its embeddings

This work studies the connection of the global properties of the SM gauge group to 1-form discrete symmetries, the possible non-Abelian embeddings of the SM group, and electric and magnetic charge quantisation. Building on previous work, we introduce indexes to characterise the group choices, connect the concept of compositeness degree to emergent electric 1-form symmetry, introduce a new model to fill in the $p=1$ gap, and analyse the magnetic spectrum while connecting its UV and IR realisations.

==> SpinGames.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     83686,       2641]
NotebookOptionsPosition[     73694,       2473]
NotebookOutlinePosition[     74122,       2490]
CellTagsIndexPosition[     74079,       2487]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Spin 1", "Subsubsection",
 CellChangeTimes->{{3.959777536258113*^9, 
  3.9597775398967733`*^9}},ExpressionUUID->"ac304203-e3bd-495f-a710-\
e83df065ee03"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lz", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lx", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ly", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "I"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"I", ",", "0", ",", 
        RowBox[{"-", "I"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "I", ",", "0"}], "}"}]}], "}"}], "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.959777541288721*^9, 3.959777640577057*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"a21f13ab-8a30-4e09-9ddd-51ca31339fba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Lx", ".", "Ly"}], "-", 
  RowBox[{"Ly", ".", "Lx"}]}]], "Input",
 CellChangeTimes->{{3.959777630138846*^9, 3.959777636702066*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"a75bfd2d-d7df-4495-9cb3-8827d67017d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[ImaginaryI]", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.959777642785105*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"f3b5a4c3-51bb-4643-bea0-e4fd89a22983"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eps", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "a"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "b", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "0", ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.959777670412169*^9, 3.959777685617291*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"ec999ba5-7cb4-42ff-bac9-109d2c10f945"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "a"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "b", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.959777686725092*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"cd12da93-a2f8-4dd2-9ed7-24d30ae46e70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", "Lz", "]"}], ".", "Eps"}], "+", 
  RowBox[{"Eps", ".", "Lz"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", "Lx", "]"}], ".", "Eps"}], "+", 
    RowBox[{"Eps", ".", "Lx"}]}], ")"}], "/.", 
  "subs"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", "Ly", "]"}], ".", "Eps"}], "+", 
    RowBox[{"Eps", ".", "Ly"}]}], ")"}], "/.", "subs"}]}], "Input",
 CellChangeTimes->{{3.959777689428142*^9, 3.959777732527239*^9}, {
  3.959777777583633*^9, 3.959777798094598*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f66bf918-6400-4322-8532-04b83907f21f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.959777711273814*^9, 3.959777732832119*^9}, {
  3.959777787761552*^9, 3.959777798589579*^9}},
 CellLabel->"Out[19]=",ExpressionUUID->"dfb0e195-8cde-49e4-aa70-a257aaefdd12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.959777711273814*^9, 3.959777732832119*^9}, {
  3.959777787761552*^9, 3.959777798590973*^9}},
 CellLabel->"Out[20]=",ExpressionUUID->"b1bd90d7-e287-459a-a34e-d245f498865b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.959777711273814*^9, 3.959777732832119*^9}, {
  3.959777787761552*^9, 3.9597777985923243`*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"b698d16e-46f9-45d5-83a5-5162f78fd541"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subs", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "->", "1"}], ",", 
    RowBox[{"b", "->", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"c", "->", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.959777752300296*^9, 3.959777772912636*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"74c404d6-c243-4faf-9559-5fe7719b59f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "\[Rule]", "1"}], ",", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{"c", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9597777733913407`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"9d4aa341-18bc-4ba6-ae14-c3ec3095af09"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eps", "/.", "subs"}]], "Input",
 CellChangeTimes->{{3.959777802715273*^9, 3.959777805040511*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"9ff4e87b-bd39-40ab-a3d6-efa92b8f319c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.959777805483689*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"200deaad-d364-4b6d-8e0c-9e0c5549ecf2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Spin 3/2", "Subsubsection",
 CellChangeTimes->{{3.959777827761203*^9, 
  3.9597778350533113`*^9}},ExpressionUUID->"bf126342-2bae-4013-be44-\
3dab0c56c9b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Jz", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "2"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jx", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Sqrt", "[", "3", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sqrt", "[", "3", "]"}], ",", "0", ",", "2", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "2", ",", "0", ",", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"Sqrt", "[", "3", "]"}], ",", "0"}], "}"}]}], "}"}], "/", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jy", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], "I"}], ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", " ", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "I"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", "I"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], "I"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"I", " ", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0"}], "}"}]}], "}"}], "/", 
    "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.959777846027922*^9, 3.9597779389895153`*^9}, {
  3.959778003896814*^9, 3.959778076592787*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"cc382142-31dd-4480-8da7-38c5086e201b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Jx", ".", "Jy"}], "-", 
  RowBox[{"Jy", ".", "Jx"}]}]], "Input",
 CellChangeTimes->{{3.959777942643126*^9, 3.959777949738058*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"c9c01d0b-7b4a-4612-867e-af56a9305635"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]"}], "2"], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["\[ImaginaryI]", "2"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "2"]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.959777950305121*^9, 3.959778078140596*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"d33f87b7-26cb-4ff2-adaf-5a3a4e32c043"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eps", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "a"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "b", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "c", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9597780947193947`*^9, 3.959778110237868*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"ba74faf1-820c-4714-8287-ee0321a45119"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "a"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "b", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "c", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.959778111741974*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"97beefc1-13ac-4792-9d87-83a022d79e9d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", "Jz", "]"}], ".", "Eps"}], "+", 
  RowBox[{"Eps", ".", "Jz"}]}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", "Jx", "]"}], ".", "Eps"}], "+", 
   RowBox[{"Eps", ".", "Jx"}]}], ")"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", "Jy", "]"}], ".", "Eps"}], "+", 
   RowBox[{"Eps", ".", "Jy"}]}], ")"}]}], "Input",
 CellChangeTimes->{{3.959778125523194*^9, 3.959778142066568*^9}, {
  3.959778186753621*^9, 3.959778190773705*^9}, {3.959780131496874*^9, 
  3.959780136654022*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"39a9a128-4322-443b-bd3d-56d93f9f533b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.959778147161766*^9, 3.9597781912868342`*^9, 
  3.959780137183694*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"13ed42f6-fa16-4b4e-a09a-cafab2f1fce7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "a"}], "2"], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "b"}], "2"]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"b", "+", "c"}], ",", "0", ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "a"}], "2"], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "b"}], "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "c"}], "2"], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "d"}], "2"]}], ",", "0", ",", 
     RowBox[{"b", "+", "c"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "c"}], "2"], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "d"}], "2"]}], ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.959778147161766*^9, 3.9597781912868342`*^9, 
  3.959780137185827*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"eed049d9-998b-4e8e-b2af-a6b5703459cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", "a"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", "b"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", "b"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "c"}]}], ",", "0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", "a"}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", "b"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", "c"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", "d"}]}], ",", "0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "b"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "c"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", "c"}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", "d"}]}], ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.959778147161766*^9, 3.9597781912868342`*^9, 
  3.959780137189034*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"fbf32158-6fac-4bab-9f45-18a2b5276c76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subs", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "->", "1"}], ",", 
    RowBox[{"b", "->", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"c", "->", "1"}], ",", 
    RowBox[{"d", "->", 
     RowBox[{"-", "1"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.959778168762634*^9, 3.9597781727613993`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"43ce715b-e36d-4168-858b-fe616a63064a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "\[Rule]", "1"}], ",", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{"c", "\[Rule]", "1"}], ",", 
   RowBox[{"d", "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.959778182566381*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"71d06212-774a-4b89-a51d-30d85324a67a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["ClebschGordan", "Subsubsection",
 CellChangeTimes->{{3.959951447002351*^9, 
  3.959951454283149*^9}},ExpressionUUID->"a17e365a-97a4-4367-a7b1-\
44c14da2c70e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.959951457291212*^9, 3.959951522548715*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ff0bb3a9-7b14-4d90-8aa4-b5968de9d0d1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["2", 
   SqrtBox["5"]]}]], "Output",
 CellChangeTimes->{{3.959951510569512*^9, 3.959951524837215*^9}},
 CellLabel->"Out[2]=",ExpressionUUID->"d2509ab2-d43b-45e8-870d-5b9bf86f8504"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["5"]]], "Output",
 CellChangeTimes->{{3.959951510569512*^9, 3.959951524840123*^9}},
 CellLabel->"Out[3]=",ExpressionUUID->"77a9ecc4-8895-43e1-8bd8-15a8de75394a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.95995161847594*^9, 3.959951627465693*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"19220d20-f8f0-46b7-9560-dd1fc0e3a619"],

Cell[BoxData[
 FractionBox["2", 
  SqrtBox["5"]]], "Output",
 CellChangeTimes->{3.959951628122908*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"bb47bf36-5765-4acf-b5fb-2a8735c3331c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   SqrtBox["5"]]}]], "Output",
 CellChangeTimes->{3.959951628125354*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"c761786a-d4da-4891-a4be-3afe0aa224d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.959951539108419*^9, 3.959951548029459*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"cad4e997-1664-43c3-a498-9f494e72bccb"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["5"]]], "Output",
 CellChangeTimes->{3.959951548293774*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"0fccb472-48f9-4aff-948e-3a7ad5cfed8b"],

Cell[BoxData[
 FractionBox["2", 
  SqrtBox["5"]]], "Output",
 CellChangeTimes->{3.959951548296444*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"9b12b08d-e8a8-4e13-bb52-669cb53ce674"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9599517438281717`*^9, 3.95995176103694*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"16144246-0a87-4410-926f-ba3bbc969714"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["5"]]], "Output",
 CellChangeTimes->{{3.959951750461159*^9, 3.959951761371649*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"66fcb8ae-0318-4a3f-ae89-b196be634655"],

Cell[BoxData[
 FractionBox["2", 
  SqrtBox["5"]]], "Output",
 CellChangeTimes->{{3.959951750461159*^9, 3.9599517613742313`*^9}},
 CellLabel->"Out[13]=",ExpressionUUID->"778e1be9-f2e1-466b-a800-a93da40eb1ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ClebschGordan", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   
   RowBox[{"ClebschGordan", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   
   RowBox[{"ClebschGordan", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   
   RowBox[{"ClebschGordan", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.959951833669203*^9, 3.959951897560746*^9}, {
  3.959955160844929*^9, 3.959955169087525*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"e866a667-8b4c-4d5b-8b87-2fbb87a828c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SqrtBox["7"]]}], ",", 
   SqrtBox[
    FractionBox["2", "7"]], ",", 
   RowBox[{"-", 
    FractionBox["2", 
     SqrtBox["35"]]}], ",", 
   FractionBox["1", 
    SqrtBox["35"]]}], "}"}]], "Output",
 CellChangeTimes->{3.959951898229513*^9, 3.959955176357586*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"100cda94-fc9a-4730-b9fd-6933081c1442"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"ClebschGordan", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   
   RowBox[{"ClebschGordan", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   
   RowBox[{"ClebschGordan", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
   
   RowBox[{"ClebschGordan", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.9599516583331623`*^9, 3.95995166779537*^9}, 
   3.959951910232036*^9, 3.9599519890121307`*^9, {3.959952058459375*^9, 
   3.959952060386915*^9}, {3.95995519034305*^9, 3.959955197908917*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"0e1605d2-c18c-46f1-8216-d630f081354c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["3", 
    RowBox[{"2", " ", 
     SqrtBox["7"]}]], ",", 
   FractionBox["1", 
    SqrtBox["14"]], ",", 
   RowBox[{"-", 
    FractionBox[
     SqrtBox[
      FractionBox["7", "5"]], "2"]}], ",", 
   FractionBox["3", 
    SqrtBox["35"]]}], "}"}]], "Output",
 CellChangeTimes->{3.959951668254515*^9, 3.9599520607727203`*^9, 
  3.959955201311764*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"048ac269-ed71-4af6-8992-11c4478999a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     RowBox[{"-", "3"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.959952080264384*^9, 3.959952098580555*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"ca479d00-1f29-40ed-ac1e-f36aeb41d683"],

Cell[BoxData[
 FractionBox["2", 
  SqrtBox["7"]]], "Output",
 CellChangeTimes->{3.959952102668244*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"71ff6632-8a4c-49e6-9668-818845aad5f8"],

Cell[BoxData[
 RowBox[{"-", 
  SqrtBox[
   FractionBox["2", "7"]]}]], "Output",
 CellChangeTimes->{3.9599521026717663`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"09a85e09-adae-4d75-a929-046d5cd30421"],

Cell[BoxData[
 FractionBox["2", 
  SqrtBox["35"]]], "Output",
 CellChangeTimes->{3.959952102675322*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"d6d3c0b6-95b5-4a36-add2-dbcb72ebf2fc"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   SqrtBox["35"]]}]], "Output",
 CellChangeTimes->{3.959952102678514*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"572db4a9-248c-4db6-ad01-f19fe0a09999"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     RowBox[{"-", "3"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.959952000554266*^9, 3.959952023309428*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"8e2ac1a0-efee-40de-a9df-905eae915377"],

Cell[BoxData[
 FractionBox["3", 
  RowBox[{"2", " ", 
   SqrtBox["7"]}]]], "Output",
 CellChangeTimes->{3.959952025012464*^9, 3.959952104005055*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"2c4d5eef-0073-49e9-a7d7-7b1195f7b548"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox["14"]]], "Output",
 CellChangeTimes->{3.959952025012464*^9, 3.959952104009551*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"c4440939-d2b9-43b9-842a-c228d67c42b7"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SqrtBox[
    FractionBox["7", "5"]], "2"]}]], "Output",
 CellChangeTimes->{3.959952025012464*^9, 3.9599521040133123`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"f59987ca-65a1-4cf7-8e70-d2f5ef1aebdd"],

Cell[BoxData[
 FractionBox["3", 
  SqrtBox["35"]]], "Output",
 CellChangeTimes->{3.959952025012464*^9, 3.959952104016844*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"85ded8f0-822d-4f77-8178-199ec82a31f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959953077455814*^9, 3.959953184649005*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"a6a79f15-d47b-4e80-968d-4f11b45b32cc"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   SqrtBox["5"]]}]], "Output",
 CellChangeTimes->{{3.959953067605646*^9, 3.9599531849599442`*^9}},
 CellLabel->"Out[41]=",ExpressionUUID->"6dd3f048-b956-4efa-a931-745cc8931164"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}]}], "}"}]}], "}"}],
   "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", " ", 
       SuperscriptBox["U", "*"]}], ",", 
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["d", "*"]}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["d", "*"]}], ")"}]}], ",", 
      SuperscriptBox["qX", "*"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["DR", "*"]}], ")"}]}], ",", 
      RowBox[{"Q", " ", 
       SuperscriptBox["X", "*"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", " ", 
       SuperscriptBox["u", "*"]}], ",", 
      RowBox[{"Q", 
       RowBox[{"(", 
        RowBox[{"-", "DR"}], ")"}]}]}], "}"}]}], "}"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.959954249824414*^9, 3.959954284058878*^9}, {
  3.959954330671741*^9, 3.959954423767614*^9}, {3.959958296326688*^9, 
  3.959958317685514*^9}, {3.959958358193085*^9, 3.959958434697608*^9}, {
  3.959958507067911*^9, 3.959958693155225*^9}, {3.959958750189546*^9, 
  3.959958772603325*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"380a9aad-dc83-4e28-b264-20af29c9d13a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["2", 
        SqrtBox["5"]]}], 
      FractionBox["1", 
       SqrtBox["5"]]},
     {
      RowBox[{"-", 
       SqrtBox[
        FractionBox["3", "5"]]}], 
      SqrtBox[
       FractionBox["2", "5"]]},
     {
      SqrtBox[
       FractionBox["3", "5"]], 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "5"]]}]},
     {
      FractionBox["2", 
       SqrtBox["5"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["5"]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.959954413609381*^9, 3.9599544243219347`*^9}, 
   3.959958693680342*^9, 3.959958752012162*^9, 3.959959413833376*^9},
 CellLabel->
  "Out[65]//MatrixForm=",ExpressionUUID->"7ac91d47-1f22-4c04-ad2b-\
4412678f37c0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Q", " ", 
       SuperscriptBox["U", "*"]}], 
      RowBox[{
       RowBox[{"-", "q"}], " ", 
       SuperscriptBox["d", "*"]}]},
     {
      RowBox[{
       RowBox[{"-", "Q"}], " ", 
       SuperscriptBox["d", "*"]}], 
      SuperscriptBox["qX", "*"]},
     {
      RowBox[{
       RowBox[{"-", "q"}], " ", 
       SuperscriptBox["DR", "*"]}], 
      RowBox[{"Q", " ", 
       SuperscriptBox["X", "*"]}]},
     {
      RowBox[{"q", " ", 
       SuperscriptBox["u", "*"]}], 
      RowBox[{
       RowBox[{"-", "DR"}], " ", "Q"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.959954413609381*^9, 3.9599544243219347`*^9}, 
   3.959958693680342*^9, 3.959958752012162*^9, 3.959959413837658*^9},
 CellLabel->
  "Out[66]//MatrixForm=",ExpressionUUID->"056363df-0dc7-4208-a710-\
1309d20bbc13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}]}], "}"}]}], "}"}],
   "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", " ", 
       SuperscriptBox["U", "*"]}], ",", 
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["d", "*"]}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["d", "*"]}], ")"}]}], ",", 
      SuperscriptBox["qX", "*"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["DR", "*"]}], ")"}]}], ",", 
      RowBox[{"Q", " ", 
       SuperscriptBox["X", "*"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", " ", 
       SuperscriptBox["u", "*"]}], ",", 
      RowBox[{"Q", 
       RowBox[{"(", 
        RowBox[{"-", "DR"}], ")"}]}]}], "}"}]}], "}"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9599544597229757`*^9, 3.959954465113068*^9}, {
  3.959958776083873*^9, 3.959958776397162*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"3339112d-edbe-4271-bbef-cc5608f3542a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["5"]], 
      FractionBox["2", 
       SqrtBox["5"]]},
     {
      SqrtBox[
       FractionBox["2", "5"]], 
      SqrtBox[
       FractionBox["3", "5"]]},
     {
      SqrtBox[
       FractionBox["2", "5"]], 
      SqrtBox[
       FractionBox["3", "5"]]},
     {
      FractionBox["1", 
       SqrtBox["5"]], 
      FractionBox["2", 
       SqrtBox["5"]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.95995446547645*^9, 3.959959398770906*^9, 
  3.959960583489215*^9},
 CellLabel->
  "Out[67]//MatrixForm=",ExpressionUUID->"fc33e7e9-998e-4603-b226-\
2ae6be1a6eaa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Q", " ", 
       SuperscriptBox["U", "*"]}], 
      RowBox[{
       RowBox[{"-", "q"}], " ", 
       SuperscriptBox["d", "*"]}]},
     {
      RowBox[{
       RowBox[{"-", "Q"}], " ", 
       SuperscriptBox["d", "*"]}], 
      SuperscriptBox["qX", "*"]},
     {
      RowBox[{
       RowBox[{"-", "q"}], " ", 
       SuperscriptBox["DR", "*"]}], 
      RowBox[{"Q", " ", 
       SuperscriptBox["X", "*"]}]},
     {
      RowBox[{"q", " ", 
       SuperscriptBox["u", "*"]}], 
      RowBox[{
       RowBox[{"-", "DR"}], " ", "Q"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.95995446547645*^9, 3.959959398770906*^9, 
  3.9599605834988933`*^9},
 CellLabel->
  "Out[68]//MatrixForm=",ExpressionUUID->"2ff8b14a-b28e-4dac-9f6d-\
1cf40b33f7fc"]
}, Open  ]],

Cell["Pre-factors for X mass", "Text",
 CellChangeTimes->{{3.959999276899303*^9, 
  3.959999284914604*^9}},ExpressionUUID->"965a2bbc-9ff8-423e-8f9c-\
adf29740f90a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9599993418344717`*^9, 3.959999354602202*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"fbc38d9f-27df-4865-af13-30eeca3e9e1f"],

Cell[BoxData[
 SqrtBox[
  FractionBox["2", "3"]]], "Output",
 CellChangeTimes->{3.9599993551402197`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"e2613e38-dbf0-471d-b9d7-67fe45ac3ad1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.959954684690172*^9, 3.959954710107029*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"d3b3c477-9278-454c-a0ee-789b319cb6d7"],

Cell[BoxData[
 SqrtBox[
  FractionBox["3", "5"]]], "Output",
 CellChangeTimes->{{3.959954696163385*^9, 3.959954710590328*^9}},
 CellLabel->"Out[46]=",ExpressionUUID->"1b00c1bd-2aad-4233-a737-02466fdb54cf"],

Cell[BoxData[
 SqrtBox[
  FractionBox["2", "5"]]], "Output",
 CellChangeTimes->{{3.959954696163385*^9, 3.9599547105945253`*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"620c9e8e-9eb9-4b03-9944-9564fc924929"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClebschGordan", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.959954738343984*^9, 3.959954742641436*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"7b29bc08-faa3-45e7-a53f-9adc1704c495"],

Cell[BoxData[
 RowBox[{"-", 
  SqrtBox[
   FractionBox["3", "5"]]}]], "Output",
 CellChangeTimes->{3.9599547453654838`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"cf8d9a94-19ca-4bc0-b644-88bb80a0513e"],

Cell[BoxData[
 SqrtBox[
  FractionBox["2", "5"]]], "Output",
 CellChangeTimes->{3.959954745368284*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"1a7d9922-21ed-47cd-b538-029b10cf8f36"]
}, Open  ]],

Cell["For leptons", "Text",
 CellChangeTimes->{{3.960001005200873*^9, 
  3.96000101070819*^9}},ExpressionUUID->"caed7e3c-84d7-476a-9232-\
86b16e4d8fb5"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9600010116686707`*^9, 
  3.9600010119485598`*^9}},ExpressionUUID->"c844a45c-a254-40d7-abe7-\
38f9f9f33a8c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}]}], "}"}]}], "}"}],
   "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", " ", "e"}], ",", 
      RowBox[{"Lp", 
       RowBox[{"(", 
        RowBox[{"-", "Ep"}], ")"}]}], ",", 
      RowBox[{"Lpp", 
       RowBox[{"(", "Epp", ")"}]}], ",", 
      RowBox[{"Lppp", 
       RowBox[{"(", 
        RowBox[{"-", "nup"}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Lppp", " ", "Nppp"}], ",", 
      RowBox[{"Lpp", 
       RowBox[{"(", 
        RowBox[{"-", "Npp"}], ")"}]}], ",", 
      RowBox[{"Lp", 
       RowBox[{"(", "Np", ")"}]}], ",", 
      RowBox[{"l", 
       RowBox[{"(", 
        RowBox[{"-", "nup"}], ")"}]}]}], "}"}]}], "}"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.959958827283108*^9, 3.9599590068751307`*^9}, {
  3.959959043420281*^9, 3.959959132620914*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"a5c1fcd6-c496-4bad-82d1-06264a3a77ec"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["2", 
        SqrtBox["7"]]}], 
      SqrtBox[
       FractionBox["2", "7"]], 
      RowBox[{"-", 
       FractionBox["2", 
        SqrtBox["35"]]}], 
      FractionBox["1", 
       SqrtBox["35"]]},
     {
      FractionBox["2", 
       SqrtBox["7"]], 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "7"]]}], 
      FractionBox["2", 
       SqrtBox["35"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["35"]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9599588658037577`*^9, 3.95995887278047*^9}, {
  3.9599591242222*^9, 3.959959133123105*^9}},
 CellLabel->
  "Out[59]//MatrixForm=",ExpressionUUID->"85ff4893-cc65-4dca-b311-\
64d665744b78"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"e", " ", "l"}], 
      RowBox[{
       RowBox[{"-", "Ep"}], " ", "Lp"}], 
      RowBox[{"Epp", " ", "Lpp"}], 
      RowBox[{
       RowBox[{"-", "Lppp"}], " ", "nup"}]},
     {
      RowBox[{"Lppp", " ", "Nppp"}], 
      RowBox[{
       RowBox[{"-", "Lpp"}], " ", "Npp"}], 
      RowBox[{"Lp", " ", "Np"}], 
      RowBox[{
       RowBox[{"-", "l"}], " ", "nup"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9599588658037577`*^9, 3.95995887278047*^9}, {
  3.9599591242222*^9, 3.9599591331312437`*^9}},
 CellLabel->
  "Out[60]//MatrixForm=",ExpressionUUID->"b0243100-a3a5-4bc5-8ff3-\
575665a6f973"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ClebschGordan", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}]}], "}"}]}], "]"}]}], "}"}]}], "}"}],
   "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", " ", "e"}], ",", 
      RowBox[{"Lp", 
       RowBox[{"(", 
        RowBox[{"-", "Ep"}], ")"}]}], ",", 
      RowBox[{"Lpp", 
       RowBox[{"(", "Epp", ")"}]}], ",", 
      RowBox[{"Lppp", 
       RowBox[{"(", 
        RowBox[{"-", "nup"}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Lppp", " ", "Nppp"}], ",", 
      RowBox[{"Lpp", 
       RowBox[{"(", 
        RowBox[{"-", "Npp"}], ")"}]}], ",", 
      RowBox[{"Lp", 
       RowBox[{"(", "Np", ")"}]}], ",", 
      RowBox[{"l", 
       RowBox[{"(", 
        RowBox[{"-", "nup"}], ")"}]}]}], "}"}]}], "}"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.959959145899859*^9, 3.959959156914999*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"902c6d0d-37b0-4a5b-8057-0d11178814d2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["3", 
       RowBox[{"2", " ", 
        SqrtBox["7"]}]], 
      FractionBox["1", 
       SqrtBox["14"]], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["7", "5"]], "2"]}], 
      FractionBox["3", 
       SqrtBox["35"]]},
     {
      FractionBox["3", 
       RowBox[{"2", " ", 
        SqrtBox["7"]}]], 
      FractionBox["1", 
       SqrtBox["14"]], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["7", "5"]], "2"]}], 
      FractionBox["3", 
       SqrtBox["35"]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.95995915772786*^9, 3.959961918672662*^9},
 CellLabel->
  "Out[69]//MatrixForm=",ExpressionUUID->"ba3a9884-9f40-4b88-a6c6-\
59693b1dca12"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"e", " ", "l"}], 
      RowBox[{
       RowBox[{"-", "Ep"}], " ", "Lp"}], 
      RowBox[{"Epp", " ", "Lpp"}], 
      RowBox[{
       RowBox[{"-", "Lppp"}], " ", "nup"}]},
     {
      RowBox[{"Lppp", " ", "Nppp"}], 
      RowBox[{
       RowBox[{"-", "Lpp"}], " ", "Npp"}], 
      RowBox[{"Lp", " ", "Np"}], 
      RowBox[{
       RowBox[{"-", "l"}], " ", "nup"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.95995915772786*^9, 3.959961918682755*^9},
 CellLabel->
  "Out[70]//MatrixForm=",ExpressionUUID->"72959459-8311-440c-ac5e-\
8c94095babbc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "/", 
       RowBox[{"Sqrt", "[", "5", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "7"}], "/", "2"}], "/", 
       RowBox[{"Sqrt", "[", "5", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"3", "/", "2"}]}], "}"}]}], "}"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.960002519530181*^9, 3.960002522979707*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"bca03439-1a59-44b4-a20d-64fb66c9ae7d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["2", 
       SqrtBox["5"]], 
      RowBox[{"-", 
       FractionBox["7", 
        RowBox[{"2", " ", 
         SqrtBox["5"]}]]}]},
     {
      SqrtBox["2"], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}]},
     {"2", 
      FractionBox["3", "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.96000252489676*^9},
 CellLabel->
  "Out[3]//MatrixForm=",ExpressionUUID->"20ccd14f-5cc5-4538-9da7-\
c66b71286883"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "/", 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], "/", "2"}], "/", 
        RowBox[{"Sqrt", "[", "5", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", "2", "]"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"3", "/", "2"}]}], "}"}]}], "}"}], ".", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"1", "/", "3"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "/", 
  RowBox[{"%", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "[", 
   RowBox[{"[", "3", "]"}], "]"}], "/", 
  RowBox[{"%%", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.959962961220084*^9, 3.95996304859205*^9}, {
  3.959963096834837*^9, 3.959963098058425*^9}, {3.959963129251237*^9, 
  3.959963201954808*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"85d10018-ea54-4611-bdfb-52891778eb48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SqrtBox["5"], "6"], ",", 
   FractionBox["5", 
    RowBox[{"3", " ", 
     SqrtBox["2"]}]], ",", 
   FractionBox["5", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.959963043521468*^9, {3.959963118624029*^9, 3.959963132091343*^9}, {
   3.959963162302075*^9, 3.959963202541503*^9}},
 CellLabel->"Out[81]=",ExpressionUUID->"03d66071-d6a8-4c38-add4-1e3b1d083fd0"],

Cell[BoxData[
 SqrtBox["10"]], "Output",
 CellChangeTimes->{
  3.959963043521468*^9, {3.959963118624029*^9, 3.959963132091343*^9}, {
   3.959963162302075*^9, 3.9599632025431223`*^9}},
 CellLabel->"Out[82]=",ExpressionUUID->"5ca5e868-ae3e-4356-8efb-e4514f5d7404"],

Cell[BoxData[
 FractionBox["3", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{
  3.959963043521468*^9, {3.959963118624029*^9, 3.959963132091343*^9}, {
   3.959963162302075*^9, 3.959963202544875*^9}},
 CellLabel->"Out[83]=",ExpressionUUID->"17cda7cb-ad2c-4f08-93c3-da5eaee9369d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "/", 
       RowBox[{"Sqrt", "[", "5", "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "7"}], "/", "2"}], "/", 
       RowBox[{"Sqrt", "[", "5", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"Sqrt", "[", "5", "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "3"}], "/", 
       RowBox[{"Sqrt", "[", "5", "]"}]}]}], "}"}]}], "}"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.960002822738984*^9, 3.960002825276458*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"835bd817-dc62-4074-ab26-f2002581478b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       SqrtBox["2"]}], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}]},
     {
      RowBox[{"-", 
       FractionBox["2", 
        SqrtBox["5"]]}], 
      RowBox[{"-", 
       FractionBox["7", 
        RowBox[{"2", " ", 
         SqrtBox["5"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["5"]]}], 
      RowBox[{"-", 
       FractionBox["3", 
        SqrtBox["5"]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9600028205189*^9, 3.96000282579709*^9}},
 CellLabel->
  "Out[5]//MatrixForm=",ExpressionUUID->"0cceac5b-4837-4e79-8e68-\
00e8e4ae4a25"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "/", 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], "/", "2"}], "/", 
        RowBox[{"Sqrt", "[", "5", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"Sqrt", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", 
        RowBox[{"Sqrt", "[", "5", "]"}]}]}], "}"}]}], "}"}], ".", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"4", "/", "3"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "/", 
  RowBox[{"%", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "[", 
   RowBox[{"[", "3", "]"}], "]"}], "/", 
  RowBox[{"%%", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9599588414759197`*^9, 3.9599588544914303`*^9}, {
  3.959963305980413*^9, 3.959963354858224*^9}, {3.9599633856905947`*^9, 
  3.959963389530662*^9}, {3.9599634288428917`*^9, 3.959963472600633*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"558c69eb-fab5-4cdc-8a7a-05cb482bdbbf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      SqrtBox["2"]}], "3"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SqrtBox["5"]}], "3"]}], ",", 
   RowBox[{"-", 
    SqrtBox["5"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.959963457184174*^9, 3.959963477019463*^9}},
 CellLabel->"Out[87]=",ExpressionUUID->"882e88c4-e443-4c1b-a30d-e8b18de0d890"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SqrtBox[
   FractionBox["2", "5"]]}]], "Output",
 CellChangeTimes->{{3.959963457184174*^9, 3.959963477022595*^9}},
 CellLabel->"Out[88]=",ExpressionUUID->"f084b735-bdd7-405e-9b40-6dafcb80f0b0"],

Cell[BoxData[
 FractionBox["3", "4"]], "Output",
 CellChangeTimes->{{3.959963457184174*^9, 3.959963477024355*^9}},
 CellLabel->"Out[89]=",ExpressionUUID->"34d0408c-8cb4-4f5a-a55a-62b98d7fa4a8"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 758.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"123311fd-1a34-4b76-b263-ddd6b29f72dd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 159, 3, 56, "Subsubsection",ExpressionUUID->"ac304203-e3bd-495f-a710-e83df065ee03"],
Cell[742, 27, 1297, 39, 89, "Input",ExpressionUUID->"a21f13ab-8a30-4e09-9ddd-51ca31339fba"],
Cell[CellGroupData[{
Cell[2064, 70, 243, 5, 36, "Input",ExpressionUUID->"a75bfd2d-d7df-4495-9cb3-8827d67017d6"],
Cell[2310, 77, 425, 11, 41, "Output",ExpressionUUID->"f3b5a4c3-51bb-4643-bea0-e4fd89a22983"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2772, 93, 435, 11, 36, "Input",ExpressionUUID->"ec999ba5-7cb4-42ff-bac9-109d2c10f945"],
Cell[3210, 106, 380, 10, 41, "Output",ExpressionUUID->"cd12da93-a2f8-4dd2-9ed7-24d30ae46e70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3627, 121, 729, 20, 89, "Input",ExpressionUUID->"f66bf918-6400-4322-8532-04b83907f21f"],
Cell[4359, 143, 454, 11, 41, "Output",ExpressionUUID->"dfb0e195-8cde-49e4-aa70-a257aaefdd12"],
Cell[4816, 156, 454, 11, 41, "Output",ExpressionUUID->"b1bd90d7-e287-459a-a34e-d245f498865b"],
Cell[5273, 169, 456, 11, 41, "Output",ExpressionUUID->"b698d16e-46f9-45d5-83a5-5162f78fd541"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5766, 185, 353, 9, 36, "Input",ExpressionUUID->"74c404d6-c243-4faf-9559-5fe7719b59f8"],
Cell[6122, 196, 316, 8, 41, "Output",ExpressionUUID->"9d4aa341-18bc-4ba6-ae14-c3ec3095af09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6475, 209, 200, 3, 36, "Input",ExpressionUUID->"9ff4e87b-bd39-40ab-a3d6-efa92b8f319c"],
Cell[6678, 214, 402, 11, 41, "Output",ExpressionUUID->"200deaad-d364-4b6d-8e0c-9e0c5549ecf2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[7129, 231, 161, 3, 45, "Subsubsection",ExpressionUUID->"bf126342-2bae-4013-be44-3dab0c56c9b1"],
Cell[7293, 236, 2275, 69, 172, "Input",ExpressionUUID->"cc382142-31dd-4480-8da7-38c5086e201b"],
Cell[CellGroupData[{
Cell[9593, 309, 244, 5, 36, "Input",ExpressionUUID->"c9c01d0b-7b4a-4612-867e-af56a9305635"],
Cell[9840, 316, 764, 22, 66, "Output",ExpressionUUID->"d33f87b7-26cb-4ff2-adaf-5a3a4e32c043"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10641, 343, 549, 13, 36, "Input",ExpressionUUID->"ba74faf1-820c-4714-8287-ee0321a45119"],
Cell[11193, 358, 490, 12, 41, "Output",ExpressionUUID->"97beefc1-13ac-4792-9d87-83a022d79e9d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11720, 375, 713, 18, 89, "Input",ExpressionUUID->"39a9a128-4322-443b-bd3d-56d93f9f533b"],
Cell[12436, 395, 539, 13, 41, "Output",ExpressionUUID->"13ed42f6-fa16-4b4e-a09a-cafab2f1fce7"],
Cell[12978, 410, 1266, 44, 119, "Output",ExpressionUUID->"eed049d9-998b-4e8e-b2af-a6b5703459cf"],
Cell[14247, 456, 1741, 51, 192, "Output",ExpressionUUID->"fbf32158-6fac-4bab-9f45-18a2b5276c76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16025, 512, 412, 11, 36, "Input",ExpressionUUID->"43ce715b-e36d-4168-858b-fe616a63064a"],
Cell[16440, 525, 374, 10, 41, "Output",ExpressionUUID->"71d06212-774a-4b89-a51d-30d85324a67a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16863, 541, 164, 3, 45, "Subsubsection",ExpressionUUID->"a17e365a-97a4-4367-a7b1-44c14da2c70e"],
Cell[CellGroupData[{
Cell[17052, 548, 869, 27, 63, "Input",ExpressionUUID->"ff0bb3a9-7b14-4d90-8aa4-b5968de9d0d1"],
Cell[17924, 577, 223, 5, 63, "Output",ExpressionUUID->"d2509ab2-d43b-45e8-870d-5b9bf86f8504"],
Cell[18150, 584, 204, 4, 63, "Output",ExpressionUUID->"77a9ecc4-8895-43e1-8bd8-15a8de75394a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18391, 593, 954, 31, 63, "Input",ExpressionUUID->"19220d20-f8f0-46b7-9560-dd1fc0e3a619"],
Cell[19348, 626, 180, 4, 63, "Output",ExpressionUUID->"bb47bf36-5765-4acf-b5fb-2a8735c3331c"],
Cell[19531, 632, 199, 5, 63, "Output",ExpressionUUID->"c761786a-d4da-4891-a4be-3afe0aa224d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19767, 642, 869, 27, 63, "Input",ExpressionUUID->"cad4e997-1664-43c3-a498-9f494e72bccb"],
Cell[20639, 671, 180, 4, 63, "Output",ExpressionUUID->"0fccb472-48f9-4aff-948e-3a7ad5cfed8b"],
Cell[20822, 677, 180, 4, 63, "Output",ExpressionUUID->"9b12b08d-e8a8-4e13-bb52-669cb53ce674"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21039, 686, 957, 31, 63, "Input",ExpressionUUID->"16144246-0a87-4410-926f-ba3bbc969714"],
Cell[21999, 719, 205, 4, 63, "Output",ExpressionUUID->"66fcb8ae-0318-4a3f-ae89-b196be634655"],
Cell[22207, 725, 207, 4, 63, "Output",ExpressionUUID->"778e1be9-f2e1-466b-a800-a93da40eb1ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22451, 734, 1803, 58, 115, "Input",ExpressionUUID->"e866a667-8b4c-4d5b-8b87-2fbb87a828c1"],
Cell[24257, 794, 424, 14, 70, "Output",ExpressionUUID->"100cda94-fc9a-4730-b9fd-6933081c1442"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24718, 813, 1900, 59, 115, "Input",ExpressionUUID->"0e1605d2-c18c-46f1-8216-d630f081354c"],
Cell[26621, 874, 481, 16, 82, "Output",ExpressionUUID->"048ac269-ed71-4af6-8992-11c4478999a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27139, 895, 1745, 59, 115, "Input",ExpressionUUID->"ca479d00-1f29-40ed-ac1e-f36aeb41d683"],
Cell[28887, 956, 181, 4, 63, "Output",ExpressionUUID->"71ff6632-8a4c-49e6-9668-818845aad5f8"],
Cell[29071, 962, 202, 5, 66, "Output",ExpressionUUID->"09a85e09-adae-4d75-a929-046d5cd30421"],
Cell[29276, 969, 182, 4, 63, "Output",ExpressionUUID->"d6d3c0b6-95b5-4a36-add2-dbcb72ebf2fc"],
Cell[29461, 975, 201, 5, 63, "Output",ExpressionUUID->"572db4a9-248c-4db6-ad01-f19fe0a09999"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29699, 985, 1745, 59, 115, "Input",ExpressionUUID->"8e2ac1a0-efee-40de-a9df-905eae915377"],
Cell[31447, 1046, 227, 5, 65, "Output",ExpressionUUID->"2c4d5eef-0073-49e9-a7d7-7b1195f7b548"],
Cell[31677, 1053, 204, 4, 63, "Output",ExpressionUUID->"c4440939-d2b9-43b9-842a-c228d67c42b7"],
Cell[31884, 1059, 247, 6, 73, "Output",ExpressionUUID->"f59987ca-65a1-4cf7-8e70-d2f5ef1aebdd"],
Cell[32134, 1067, 204, 4, 63, "Output",ExpressionUUID->"85ded8f0-822d-4f77-8178-199ec82a31f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32375, 1076, 560, 17, 36, "Input",ExpressionUUID->"a6a79f15-d47b-4e80-968d-4f11b45b32cc"],
Cell[32938, 1095, 226, 5, 63, "Output",ExpressionUUID->"6dd3f048-b956-4efa-a931-745cc8931164"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33201, 1105, 5002, 159, 144, "Input",ExpressionUUID->"380a9aad-dc83-4e28-b264-20af29c9d13a"],
Cell[38206, 1266, 1182, 42, 172, "Output",ExpressionUUID->"7ac91d47-1f22-4c04-ad2b-4412678f37c0"],
Cell[39391, 1310, 1236, 40, 143, "Output",ExpressionUUID->"056363df-0dc7-4208-a710-1309d20bbc13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40664, 1355, 4811, 156, 144, "Input",ExpressionUUID->"3339112d-edbe-4271-bbef-cc5608f3542a"],
Cell[45478, 1513, 1036, 38, 172, "Output",ExpressionUUID->"fc33e7e9-998e-4603-b226-2ae6be1a6eaa"],
Cell[46517, 1553, 1188, 40, 143, "Output",ExpressionUUID->"2ff8b14a-b28e-4dac-9f6d-1cf40b33f7fc"]
}, Open  ]],
Cell[47720, 1596, 164, 3, 43, "Text",ExpressionUUID->"965a2bbc-9ff8-423e-8f9c-adf29740f90a"],
Cell[CellGroupData[{
Cell[47909, 1603, 392, 10, 36, "Input",ExpressionUUID->"fbc38d9f-27df-4865-af13-30eeca3e9e1f"],
Cell[48304, 1615, 182, 4, 66, "Output",ExpressionUUID->"e2613e38-dbf0-471d-b9d7-67fe45ac3ad1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48523, 1624, 848, 26, 63, "Input",ExpressionUUID->"d3b3c477-9278-454c-a0ee-789b319cb6d7"],
Cell[49374, 1652, 205, 4, 66, "Output",ExpressionUUID->"1b00c1bd-2aad-4233-a737-02466fdb54cf"],
Cell[49582, 1658, 207, 4, 66, "Output",ExpressionUUID->"620c9e8e-9eb9-4b03-9944-9564fc924929"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49826, 1667, 936, 30, 63, "Input",ExpressionUUID->"7b29bc08-faa3-45e7-a53f-9adc1704c495"],
Cell[50765, 1699, 202, 5, 66, "Output",ExpressionUUID->"cf8d9a94-19ca-4bc0-b644-88bb80a0513e"],
Cell[50970, 1706, 181, 4, 66, "Output",ExpressionUUID->"1a7d9922-21ed-47cd-b538-029b10cf8f36"]
}, Open  ]],
Cell[51166, 1713, 152, 3, 43, "Text",ExpressionUUID->"caed7e3c-84d7-476a-9232-86b16e4d8fb5"],
Cell[51321, 1718, 156, 3, 36, "Input",ExpressionUUID->"c844a45c-a254-40d7-abe7-38f9f9f33a8c"],
Cell[CellGroupData[{
Cell[51502, 1725, 4714, 150, 222, "Input",ExpressionUUID->"a5c1fcd6-c496-4bad-82d1-06264a3a77ec"],
Cell[56219, 1877, 1148, 40, 110, "Output",ExpressionUUID->"85ff4893-cc65-4dca-b311-64d665744b78"],
Cell[57370, 1919, 1047, 32, 89, "Output",ExpressionUUID->"b0243100-a3a5-4bc5-8ff3-575665a6f973"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58454, 1956, 4663, 149, 222, "Input",ExpressionUUID->"902c6d0d-37b0-4a5b-8057-0d11178814d2"],
Cell[63120, 2107, 1163, 41, 125, "Output",ExpressionUUID->"ba3a9884-9f40-4b88-a6c6-59693b1dca12"],
Cell[64286, 2150, 994, 31, 89, "Output",ExpressionUUID->"72959459-8311-440c-ac5e-8c94095babbc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65317, 2186, 742, 23, 36, "Input",ExpressionUUID->"bca03439-1a59-44b4-a20d-64fb66c9ae7d"],
Cell[66062, 2211, 880, 31, 129, "Output",ExpressionUUID->"20ccd14f-5cc5-4538-9da7-c66b71286883"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66979, 2247, 1267, 39, 89, "Input",ExpressionUUID->"85d10018-ea54-4611-bdfb-52891778eb48"],
Cell[68249, 2288, 423, 12, 71, "Output",ExpressionUUID->"03d66071-d6a8-4c38-add4-1e3b1d083fd0"],
Cell[68675, 2302, 262, 5, 41, "Output",ExpressionUUID->"5ca5e868-ae3e-4356-8efb-e4514f5d7404"],
Cell[68940, 2309, 280, 6, 63, "Output",ExpressionUUID->"17cda7cb-ad2c-4f08-93c3-da5eaee9369d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69257, 2320, 933, 30, 36, "Input",ExpressionUUID->"835bd817-dc62-4074-ab26-f2002581478b"],
Cell[70193, 2352, 1056, 38, 131, "Output",ExpressionUUID->"0cceac5b-4837-4e79-8e68-00e8e4ae4a25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71286, 2395, 1520, 46, 89, "Input",ExpressionUUID->"558c69eb-fab5-4cdc-8a7a-05cb482bdbbf"],
Cell[72809, 2443, 429, 14, 63, "Output",ExpressionUUID->"882e88c4-e443-4c1b-a30d-e8b18de0d890"],
Cell[73241, 2459, 229, 5, 66, "Output",ExpressionUUID->"f084b735-bdd7-405e-9b40-6dafcb80f0b0"],
Cell[73473, 2466, 193, 3, 57, "Output",ExpressionUUID->"34d0408c-8cb4-4f5a-a55a-62b98d7fa4a8"]
}, Open  ]]
}, Open  ]]
}
]
*)


